Pilot Contamination Attack Detection by Key-Confirmation in Secure MIMO Systems

Many security techniques working at the physical layer need a correct channel state information (CSI) at the transmitter, especially when devices are equipped with multiple antennas. Therefore such techniques are vulnerable to pilot contamination attacks (PCAs) by which an attacker aims at inducing false CSI. In this paper we provide a solution to some PCA methods, by letting two legitimate parties to compare their channel estimates. The comparison is made in order to minimize the information leakage on the channel to a possible attacker. By reasonable assumptions on both the channel knowledge by the attacker and the correlation properties of the attacker and legitimate channels we show the validity of our solution. An accurate analysis of possible attacks and countermeasures is provided, together with a numerical evaluation of the attainable secrecy outage probability when our solution is used in conjunction with beamforming for secret communications.

==> matlab/fig4.m <==
clear all
clf

Nrange = 1:8;
R0 = [0.85 2.0 3.1 4.2 5.2 6.3 7.4 8.4];
Nsim = 1e6;
PG = 0.5;
Rs = 0.2;
SOP1 = zeros(1, length(Nrange));
SOP2 = zeros(1, length(Nrange));
AR = zeros(1, length(Nrange));
ARe = zeros(1, length(Nrange));

idx = 1;
for N = Nrange
    
    I = eye(N,N);
    
    for k=1:Nsim
        
%         ok = 0;
%         while(~ok)
            H = 1/sqrt(2)*(randn(N,N) + j*randn(N,N));
            G = sqrt(PG)/sqrt(2)*(randn(N,N) + j*randn(N,N));
            H2 = (H + G); 
            [U, L, V] = svd(H);
            [U2, L2, V2] = svd(H2);
            D = sqrt(waterfill(1./abs(diag(L)).^2, 1));
            D2 = sqrt(waterfill(1./abs(diag(L2)).^2, 1));
            B = V*diag(D);
            B2 = V2*diag(D2);
            
%             ok = (log2(det(I + H*B*B'*H')) > R0(idx)) && (log2(det(I + H2*B2*B2'*H2')) > R0(idx));
%         end
%   AR(idx) = AR(idx) + log2(det(I + H*B*B'*H'));
%   ARe(idx) = ARe(idx) + log2(det(I + G*B*B'*G'));

        
         c1 = (R0(idx) - log2(det(I + G*B*B'*G')) < Rs*R0(idx));
         c2 = (R0(idx) - log2(det(I + G*B2*B2'*G')) < Rs*R0(idx));
        
        SOP1(idx) = SOP1(idx) + c1;        
        SOP2(idx) = SOP2(idx) + c2;
        
    end
    idx = idx+1
    
    save resfig4
end

%   real(AR/Nsim)
%   real(ARe/Nsim)

semilogy(Nrange, SOP1/Nsim, '-x')
hold on
semilogy(Nrange, SOP2/Nsim, '-o')

grid
xlabel('N')
ylabel('P_{out}')


==> matlab/fig4b.m <==
clear all
close all

Nrange = 1:8;
R0 = 1.5*[1 4 8 12 15 20 26 30]; % [1 4 8 12 18 24 30 36];
Nsim = 1e5;
PG = 0.5;
Rs = 0.1;
SOP1 = zeros(1, length(Nrange));
SOP2 = zeros(1, length(Nrange));
AR = zeros(1, length(Nrange));
idx = 1;
for N = Nrange
    
    I = eye(N,N);
    
    for k=1:Nsim
        
        ok = 0;
        while(~ok)
            H = 1/sqrt(2)*(randn(N,N) + j*randn(N,N));
            G = sqrt(PG)/sqrt(2)*(randn(N,N) + j*randn(N,N));
            B2 = (H + G)'; %/sqrt(1 + PG);
            ok = (log2(det(I + H*H'*H*H')) > Rs+R0(idx)) && (log2(det(I + B2'*B2*B2'*B2)) > Rs+R0(idx));
        end
%AR(idx) = AR(idx) + log2(det(I + H*H'*H*H'));
       c1 = (log2(det(I + H*H'*H*H')) - log2(det(I + G*H'*H*G')) < Rs);
       c2 = (log2(det(I + B2'*B2*B2'*B2)) - log2(det(I + G*B2*B2'*G')) < Rs);
        
        c1 = (R0(idx) - log2(det(I + G*H'*H*G')) < Rs);
        c2 = (R0(idx) - log2(det(I + G*B2*B2'*G')) < Rs);
        
        SOP1(idx) = SOP1(idx) + c1;        
        SOP2(idx) = SOP2(idx) + c2;
        
    end
    idx = idx+1;
save res2
end


%AR/Nsim

semilogy(Nrange, SOP1/Nsim, '-x')
hold on
semilogy(Nrange, SOP2/Nsim, '-o')

grid
xlabel('N')
ylabel('P_{out}')


==> matlab/fig5.m <==
clear all
clf

zetarange = [0.001 0.1:0.1:0.9, 0.99];
N = 6;
R0 = 6.3;
Nsim = 1e6;
PG = 0.5;
Rs = 0.2;
SOP1 = zeros(1, length(zetarange));
SOP2 = zeros(1, length(zetarange));
SOP3 = zeros(1, length(zetarange));

AR = zeros(1, length(zetarange));
ARe = zeros(1, length(zetarange));

idx = 1;
for z = zetarange
    
    zeta = z;
    I = eye(N,N);
    
    for k=1:Nsim
        
%         ok = 0;
%         while(~ok)
            H = 1/sqrt(2)*(randn(N,N) + j*randn(N,N));
            G1 = sqrt(PG)*(sqrt(zeta)*H + sqrt(1-zeta)/sqrt(2)*(randn(N,N) + j*randn(N,N)));
            G2 = sqrt(PG)*(sqrt(zeta)*H + sqrt(1-zeta)/sqrt(2)*(randn(N,N) + j*randn(N,N)));
            
            S = inv([1 zeta zeta; zeta 1 zeta^2; zeta zeta^2 1]);
            a = S(1,2)/S(1,1);
            b = S(1,3)/S(1,1);
            m1 = 1 + zeta*a + zeta*b + a*zeta + b*zeta + a*zeta^2*b + a*a + b*zeta^2*a + b*b;
            alpha = sqrt(N^2 - N*m1)/N;
            Q = (a*G1/sqrt(PG) + b*G2/sqrt(PG)) + alpha*G1/sqrt(PG);
            
            H2 = (H + G1); 
            H3 = (H + Q);             
            [U, L, V] = svd(H);
            [U2, L2, V2] = svd(H2);
            [U3, L3, V3] = svd(H3);
            
            D = sqrt(waterfill(1./abs(diag(L)).^2, 1));
            D2 = sqrt(waterfill(1./abs(diag(L2)).^2, 1));
            D3 = sqrt(waterfill(1./abs(diag(L3)).^2, 1));
            B = V*diag(D);
            B2 = V2*diag(D2);
            B3 = V2*diag(D3);
            
%             ok = (log2(det(I + H*B*B'*H')) > R0(idx)) && (log2(det(I + H2*B2*B2'*H2')) > R0(idx));
%         end
%   AR(idx) = AR(idx) + log2(det(I + H*B*B'*H'));
%   ARe(idx) = ARe(idx) + log2(det(I + G*B*B'*G'));

        
         c1 = (R0 - log2(det(I + G1*B*B'*G1')) < Rs*R0);
         c2 = (R0 - log2(det(I + G1*B2*B2'*G1')) < Rs*R0);
         c3 = (R0 - log2(det(I + G1*B3*B3'*G1')) < Rs*R0);
        
        SOP1(idx) = SOP1(idx) + c1;        
        SOP2(idx) = SOP2(idx) + c2;
        SOP3(idx) = SOP3(idx) + c3;
        
    end
    idx = idx+1
    
    save resfig5
end

%   real(AR/Nsim)
%   real(ARe/Nsim)

semilogy(zetarange, SOP1/Nsim, '-x')
hold on
semilogy(zetarange, SOP2/Nsim, '-o')
semilogy(zetarange, SOP3/Nsim, '-d')

grid
xlabel('\zeta')
ylabel('P_{out}')
legend('passive', 'attack (1)', 'attack (16)',0)



==> matlab/waterfill.m <==
function [p, level] = waterfill (x,P)
% the water-filling process
% x: a vector with each component representing noise power
% P: total power
%
% The returned vector p maximizes the total sum rate given by
% sum(log(1 + p./x)), subject to the power constraint sum(p)== P, p>=0.
%
% The return a vector p also minimizes
%   norm(p+x) 
% subject to the constraints
%   sum(p)==P;  p>=0
%  
%
%  The second output "level" is the water level
%
%  Sample usage:
%  Three parallel Gaussian channels with noise powers 1, 2 and 3.
%  The total power is 2.
%
%  >> waterfill([1 2 3],2)
%  ans =
%  1.5000 0.5000 0
%
%
% Author: Kenneth Shum, 2010
%
% Reference:
%   T. M. Cover and J. A. Thomas, "Elements of Information Theory", John Wiley & Sons, 2003.

L=length(x);  % number of channels

y = sort(x);     % sort the interference power in increasing order
[a b]= size(y);
if (a>b)
    y = y' ;  % convert x and y to row vector if necessary
    x = x';
end

delta = [0 cumsum((y(2:L)-y(1:(L-1))).*(1:L-1))];
l = sum(P>=delta); % no. of channel with positive power

level = y(l)+(P- delta(l))/l;   % water level
p = (abs(level-x)+level-x)/2;   % the result of pouring water.
